Bounding and Estimating the Classical Information Rate of Quantum Channels with Memory

We consider the scenario of classical communication over a finite-dimensional quantum channel with memory using a separable-state input ensemble and local output measurements. We propose algorithms for estimating the information rate of such communication setups, along with algorithms for bounding the information rate based on so-called auxiliary channels. Some of the algorithms are extensions of their counterparts for (classical) finite-state-machine channels. Notably, we discuss suitable graphical models for doing the relevant computations. Moreover, the auxiliary channels are learned in a data-driven approach; i.e., only input/output sequences of the true channel are needed, but not the channel model of the true channel.

==> anc/MatLab Program/A2D_converter.m <==
function [ DidtalSig, thresholds ] = ...
    A2D_converter(AnalogSig, RANGE, number_of_state)
%Analog to digital convertor with uniformly spearated stages
%   Output: 0~stagenumber-1
    if number_of_state < 2 || mod(number_of_state,1) ~= 0
       error('Please specify an integer >=2 as the number of stages.');
    end
    constellation = RANGE(1):(RANGE(2)-RANGE(1))/(number_of_state-1):RANGE(2);
    DidtalSig = zeros(size(AnalogSig));
    for l = 1:numel(AnalogSig)
        [~,DidtalSig(l)] = min(abs(constellation - AnalogSig(l)));
    end
    DidtalSig = DidtalSig - 1;

    thresholds = zeros(1,number_of_state-1);
    for k = 1:number_of_state-1
        thresholds(k) = (constellation(k) + constellation(k+1))/2;
    end
end

==> anc/MatLab Program/BinaryInputFIRChannel.m <==
function [ Y, s ] = BinaryInputFIRChannel(G, snr, X, sp)
global de2biCheckUp
% Pass the binary input x through a FIR channel with input response
% coefficient (column) vector G, and SNR to be snr in dB.
%   y is channle out put. s is next state

% We assume E[X^2] to be 1/2
%          E[X^2]*Sum_k[g_k^2]
%   SNR = ---------------------
%                E[Z^2]

%
% We treat 0 as -1, 1 as +1
%
%de2biCheckUp = ini_de2biCheckUp(numel(G)-1); % defined in file conf.m

if nargin < 4
    sp = 0; % By defult, initialize the state to be zero.
end

sigma = sqrt(sum(G.^2)/(db2mag(snr))); % E[Z^2] = sigma^2
m = numel(G) - 1; % Memory 
Y = zeros(size(X));
if m > 0
    for l = 1:numel(X)
        %u = [x, de2bi(sp,m)]; %  = [X_l, X_{l-1}, ..., X_{l-m}]
        u = [X(l), de2biCheckUp(sp+1,:)];
        v = 2*u - 1;
        Y(l) = v*G + normrnd(0,sigma);
        sp = mod(2*sp+X(l),2^m);
    end
    s = sp;
else % Memoryless channel
    for l = 1:numel(X)
        Y(l) = (2*X(l)-1)*G + normrnd(0,sigma);
    end
    s = 0;
end
end



==> anc/MatLab Program/base_of_change.m <==
function [BASIS,basis] = base_of_change( xsize, ysize, sdim )
global REINDEX
%generate a orthogonal basis of the tangent space of W{y|x}, namely the
%spaces of all {H^{y|x}} where H is an hermitian matrices of size 
%4^n-by-4^n and \sum_{y}\tr_{1/2} H^{y|x} == 0
non_trace_contributing_basis = cell(1,(4^sdim-1)*4^sdim);
k = 1;
for i = 2:4^sdim
    A = pauli_matrix(quaternary(i-1,sdim));
    for j = 1:4^sdim
        B = pauli_matrix(quaternary(j-1,sdim));
        non_trace_contributing_basis {k} = tensor(A,B);
        k = k + 1;
    end
end
trace_contributing_basis = cell(1,4^sdim);
k = 1;
for i = 1:1
    A = pauli_matrix(quaternary(i-1,sdim));
    for j = 1:4^sdim
        B = pauli_matrix(quaternary(j-1,sdim));
        trace_contributing_basis {k} = tensor(A,B);
        k = k + 1;
    end
end
%base{y,j}
BASIS = cell(ysize,xsize,xsize*((ysize-1)*4^sdim+ysize*(4^sdim-1)*4^sdim));
for k = 1:numel(BASIS)
    BASIS{k} = zeros(4^sdim);
end
k = 1;
for j = 1:numel(trace_contributing_basis)
    for x = 1:xsize
        for y = 1:ysize-1
            BASIS{y,x,k} = trace_contributing_basis{j};
            BASIS{ysize,x,k} = -trace_contributing_basis{j};
            k = k+1;
        end
    end
end
for j = 1:numel(non_trace_contributing_basis)
    for x = 1:xsize
        for y = 1:ysize
            BASIS{y,x,k} = non_trace_contributing_basis{j};
            k = k+1;
        end
    end
end
% Normalize
for i = 1:size(BASIS,3)
    a = 0;
    for x = 1:xsize
        for y = 1:ysize
            a = a + trace(BASIS{y,x,i}*BASIS{y,x,i}');
        end
    end
    a = sqrt(a);
    for x = 1:size(BASIS,2)
        for y = 1:size(BASIS,1)
            BASIS{y,x,i} = BASIS{y,x,i}./a;
        end
    end
end
%change (s,sp;s',sp') => compatible '(s,s';sp,sp')' 
basis = cell(size(BASIS));
for x = 1:xsize
    for y = 1:ysize
        for j = 1:size(BASIS,3)
            temp = zeros(4^sdim);
            temp(:) = REINDEX*(BASIS{y,x,j}(:));
            basis{y,x,j} = temp;
        end
    end
end
end

function A = pauli_matrix(v)
%generate $\sigma_{v_1,v_2,\cdots,v_n}$, where $v_i\in\mathbb{F}_4$
n = numel(v);
switch v(1)
    case 0
        A = eye(2);
    case 1
        A = [0,1;1,0];
    case 2
        A = [0,-1i;1i,0];
    case 3
        A = [1,0;0,-1];
end
if n > 1
    v = v(2:n);
    A = tensor(A,pauli_matrix(v));
end
end

function [ v ] = quaternary( j , n)
%convert j to a n-quaternary sequence
v = zeros(1,n);
for k = 1:n
    v(k) = mod(j,4);
    j = (j-v(k))/4;
end
end

==> anc/MatLab Program/db2mag.m <==
function [SNR] = db2mag( snr )
%DB2MAG Summary of this function goes here
%   Detailed explanation goes here
SNR = 10^(snr/10);

end



==> anc/MatLab Program/firc2pmf.m <==
function [ W ] = firc2pmf( G, sigma, thresholds, quantization)
% Generalize a FSMC W(s,p,y,x) = W(S=s, Y=y | S=p, X=x) w.r.t the binary
% impulse response channel specified with IR coefficient 'G', noise std. dev.
% 'sigma', quantization discriminator 'thresholds', and quantization level
% 'quantization'.
global de2biCheckUp
    memory = numel(G)-1;
    thres = [2*min(thresholds)-max(thresholds), ...
             thresholds,2*max(thresholds)-min(thresholds)];
    matrix_W = zeros(2^memory, 2^memory, quantization, 2);
    for i = 1:2
        x = i-1;
        for p = 1:2^memory
            u = 2*[x,de2biCheckUp(p,:)] - 1;
            % de2biCheckUp should match with G, reinitialization may be required
            mu = u*G;
            s = mod(2*(p-1)+x,2^memory) + 1;
            for y = 1:quantization
                interval = (thres(y+1)-thres(y))/100;
                T = thres(y):interval:thres(y+1);
                T = T(1:numel(T)-1);
                PDF = 1/sqrt(2*sigma^2*pi) * exp(-(T-mu).^2/(2*sigma^2));
                matrix_W(s,p,y,i) = sum(PDF)*interval;
            end
        end
    end
    W = cell(quantization, 2);
    for y = 1:quantization
        for x = 1:2
            W{y,x} = sparse(matrix_W(:,:,y,x));
        end
    end
end



==> anc/MatLab Program/initialize_CVX_grad.m <==
function initialize_CVX_grad( filename, sdim, pdim, outputString, inputString)
%Write a suitable hard-coded CVX program at the given file name
if nargin < 5
    inputString = 'ext_grad';
end
if nargin < 4
    outputString = 'grad';
end
if nargin < 3
    pdim = 1;
end
if nargin < 2
    sdim = 1;
end

fileID = fopen(filename,'w');

fprintf(fileID,'cvx_begin sdp quiet\n');
fprintf(fileID,'    variable %s(%d,%d,%d,%d) hermitian\n', ...
    outputString, 4^sdim, 4^sdim, 2^pdim, 2^pdim);
cost = sprintf('norm(vec(%s-%s))',outputString,inputString);
fprintf(fileID,'    minimize(%s)\n', cost);
fprintf(fileID,'    subject to\n');
for x = 1:2^pdim
    sub = '';
    for s = 0:1:(2^sdim-1)
        for y = 1:2^pdim
            sub = [sub ,sprintf(...
                '%s(%d:%d,%d:%d,%d,%d) + ', outputString, ...
                s*2^sdim+1, (s+1)*2^sdim, ...
                s*2^sdim+1, (s+1)*2^sdim,y,x)];
        end
    end
    sub = sub(1:length(sub) - 2);
    fprintf(fileID,'        %s == eye(%d);\n',sub,2^sdim);
end
fprintf(fileID,'cvx_end\n');
fclose(fileID);
end



==> anc/MatLab Program/initialize_CVX_psd.m <==
function initialize_CVX_psd( filename, sdim, pdim, outputString, inputString)
%Write a suitable hard-coded CVX program at the given file name
if nargin < 5
    inputString = 'Q';
end
if nargin < 4
    outputString = 'W';
end
if nargin < 3
    pdim = 1;
end
if nargin < 2
    sdim = 1;
end

fileID = fopen(filename,'w');

fprintf(fileID,'cvx_begin sdp quiet\n');
fprintf(fileID,'    variable %s(%d,%d,%d,%d) hermitian semidefinite\n', ...
    outputString, 4^sdim, 4^sdim, 2^pdim, 2^pdim);
cost = sprintf('norm(vec(%s-%s))',outputString,inputString);
fprintf(fileID,'    minimize(%s)\n', cost);
fprintf(fileID,'    subject to\n');
for x = 1:2^pdim
    sub = '';
    for s = 0:1:(2^sdim-1)
        for y = 1:2^pdim
            sub = [sub ,sprintf(...
                '%s(%d:%d,%d:%d,%d,%d) + ', outputString, ...
                s*2^sdim+1, (s+1)*2^sdim, ...
                s*2^sdim+1, (s+1)*2^sdim,y,x)];
        end
    end
    sub = sub(1:length(sub) - 2);
    fprintf(fileID,'        %s == eye(%d);\n',sub,2^sdim);
end
fprintf(fileID,'cvx_end\n');
fclose(fileID);
end



==> anc/MatLab Program/isQSC.m <==
function [f,diff] = isQSC(W, REINDEX)
S = sqrt(size(W{1},1));
for x = 1:size(W,2)
    temp = zeros(S);
    for y = 1:size(W,1)
        temp = temp + partialTrace(reshape(REINDEX'*(W{y,x}(:)),S^2,S^2),[S,S],1);
    end
    diff = sum(vec(abs(temp-eye(S))));
    if diff < 1e-6
        f = true;
    else
        f = false;
    end
end
end



==> anc/MatLab Program/main_cgd.m <==
clear;clc;rng('shuffle');
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e5;
% # of qubits in the memory/state system, the principle/input/output 
% system, and the enviroment system:
sdim = 2;
pdim = 1;
envdim = 1;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
p_bad = 0.1;
load('H4_4.mat','H');% Requires sdim = 2
% Step size and the limit on the number of steps in the gradiet descent
% algorithm:
gamma = 0.5;
gd_limit = 4000;
em_limit = 1000;
%% Initialization
% Standard Classical-to-Quantum modulation:
C2Q = cell(1,2^pdim);
for x = 1:2^pdim
    temp = zeros(2^pdim,1);
    temp(x) = 1;
    C2Q{x} = temp;
end
clear('x','temp');
% Standard partial measurement setup:
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^sdim),temp);
end
clear('y','temp');
% Generate a quantum GE channel (require pdim = 1)
AF = cell(1,2);
AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
AF{1} = tensor(eye(2^(sdim-1)),AF{1});
AF{2} = [0,  sqrt(1-p_good), 0,  0;...
         sqrt(1-p_good), 0,  0,  0;...
         0,  0,  0,  sqrt(1-p_bad);...
         0,  0,  sqrt(1-p_bad),  0;];
AF{2} = tensor(eye(2^(sdim-1)),AF{2});
Us = tensor(expm(-1.2i*H),eye(2^pdim));
AF{1} = Us*AF{1};
AF{2} = Us*AF{2};
W = matrix_QSC(AF,C2Q,M);
%W = matrix_QSC(unitary2Qop(randU(2^(pdim+sdim+envdim)),envdim),C2Q,M);
QW = cell(2^pdim,1);
for y = 1:2^pdim
    temp = zeros(size(W{1}));
    for x = 1:2^pdim
        temp = temp + W{y,x}.*Qx(x);
    end
    QW{y} = temp;
end
clear('x','y','temp','AF','Us','H');
% Preallocation:
lambda_y = ones(1,n);
lambda_x = ones(1,n);
lambda_xy = ones(1,n);
%% Simulate Channle Input /Output processes
fprintf('Simulating channel with %d binary i/o ... ', n);
X = randi(2,1,n)-1;
Y = zeros(size(X));
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
L = transpose(tril(ones(2^pdim)));
for k = 1:n
    PMF = zeros(1,2^pdim);
    for y = 1:2^pdim
        PMF(y) = dot(W{y,X(k)+1}*rho,one);
    end
    CDF = PMF*L;
    Y(k) = sum(rand > CDF);
    rho = W{Y(k)+1,X(k)+1}*rho;
    rho = rho./dot(one,rho);
end
disp('Done.');
clear('rho','one','PMF','CDF','L','k','y');
%% Using Forward Message Passing Method with W to estimate 1/n H(Y|X)
fprintf('Estimating H(Y|X) ... ');
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
for k = 1:n
    rho = W{Y(k)+1,X(k)+1}*rho;
    lambda_xy(k) = dot(one,rho);
    rho = rho./lambda_xy(k);
end
hY_given_X = -sum(log2(lambda_xy))/n;
fprintf(' = %f\n', hY_given_X);
clear('rho','one','k');
%% Using Forward Message Passing Method with W to estimate 1/n H(Y)
fprintf('Estimating H(Y) ... ');
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
for k = 1:n
    rho = QW{Y(k)+1}*rho;
    lambda_y(k) = dot(one,rho);
    rho = rho./lambda_y(k);
end
hY = -sum(log2(lambda_y))/n;
fprintf(' = %f\n', hY);
clear('rho','one','k');
%% Information Rate
I = real(hY - hY_given_X);
fprintf('Information rate = %f\n', I);
%% Setup parameters and an initial AF-QSC $\hat{W}$
AF_num_of_states = 4;
quantization = 4;
fprintf('Initializing AF-FSMC ...');
W = rand_conditional_pmf(AF_num_of_states,quantization);
    % or trivial_conditional_pmf(AF_num_of_states,quantization);
    % or firc2pmf( G(1:memory+1), sigma, thresholds, quantization);
    % or rand_conditional_pmf(AF_num_of_states,quantization);
Wq = cell(quantization,1);
for y = 1:quantization
    Wq{y} = (W{y,1}+W{y,2})/2;
end
clear('y');
disp(' DONE.')
%% Gradient descent method
gd_time = zeros(1,gd_limit+1);
gd_time(1) = 0;
gd_W_List = cell(1,gd_limit+1);
gd_W_List{1} = W;

tic;
%f = waitbar(0,'The gradient method ... ');
disp('The gradient method ... ');
for gd_counter = 1:gd_limit
    % 1. Messaging passing;
    % Forward pass
    %fprintf('[%d] Forward pass ... ', gd_counter);
    MU = zeros(AF_num_of_states,n+1);
    MU_balancer = ones(1,n+1);
    MU(1,1) = 1;
    for l = 1:n
        P = W{Y(l)+1,X(l)+1};
        MU(:,l+1) = P*MU(:,l);
        MU_balancer(l+1) = sum(MU(:,l+1));
        MU(:,l+1) = MU(:,l+1)./MU_balancer(l+1);
    end
    clear('P','l');
    %disp('Done.');
    % Backward pass
    %fprintf('[%d] Backward pass ... ', gd_counter);
    NU = zeros(n+1,AF_num_of_states);
    NU_balancer = ones(n+1,1);
    NU(n+1,:) = ones(1,AF_num_of_states);
    for k = n:-1:1
        P = W{Y(k)+1,X(k)+1};
        NU(k,:) = NU(k+1,:)*P;
        NU_balancer(k) = sum(NU(k,:));
        NU(k,:) = NU(k,:)./NU_balancer(k);
    end
    clear('P','k');
    %disp('Done.');
    % 2. Estimate Grad_E
    %fprintf('[%d] Estimate gradient ... ', gd_counter);
    estimated_grad = cell(quantization,2);
    for x = 1:2
        for y = 1:quantization
            estimated_grad{y,x} = zeros(AF_num_of_states);
        end
    end
    clear('x','y');
    temp = -log2(exp(1))/n;
    for k = 1:n
        estimated_grad{Y(k)+1,X(k)+1} = estimated_grad{Y(k)+1,X(k)+1} + ...
            temp*(transpose(NU(k+1,:))*transpose(MU(:,k)))/(NU(k+1,:)*MU(:,k+1)*MU_balancer(k+1));
    end
    clear('temp','k');
    %disp('Done');
    % 3. Projection
    %fprintf('[%d] Project gradient onto the tangent space ... ', gd_counter);
    for x = 1:2
        for sp = 1:AF_num_of_states
            Prob_SY = zeros(AF_num_of_states,quantization);
            for y = 1:quantization
                Prob_SY(:,y) = estimated_grad{y,x}(:,sp);
            end
            Prob_SY = Prob_SY - sum(Prob_SY(:))/(numel(Prob_SY));
            for y = 1:quantization
                estimated_grad{y,x}(:,sp) = Prob_SY(:,y);
            end
        end
    end
    clear('x','y','Prob_SY','sp');
    %disp('Done');
    % 4. LP Drag back
    %waitbar((gd_counter-0.2)/gd_limit,f,...
    %    sprintf('[%d] Gradient descent ... ', gd_counter));
    %fprintf('[%d] Gradient descent ... ', gd_counter);
    for x = 1:2
        for y = 1:quantization
            W{y,x} = W{y,x} - gamma*estimated_grad{y,x};
        end
    end
    %disp('Done');
    %fprintf('[%d] Project to the nearest FSMC ... ', gd_counter);
    DIS = 0;
    for x = 1:2
        for sp = 1:AF_num_of_states
            Prob_SY = zeros(AF_num_of_states,quantization);
            for y = 1:quantization
                Prob_SY(:,y) = W{y,x}(:,sp);
            end
            [Prob_SY,dis] = nearest_prob(Prob_SY);
            DIS = DIS + dis^2;
            for y = 1:quantization
                W{y,x}(:,sp) = Prob_SY(:,y);
            end
        end
    end
    %disp('Done');
    %fprintf('[%d] Projection distance = %f\n', gd_counter, sqrt(DIS));
    clear('x','y','sp','Prob_SY','dis','DIS');
    gd_W_List{gd_counter+1} = W;
    gd_time(gd_counter+1) = toc;
    fprintf('[%d] GDA ... \n', gd_counter);
end
clear('gd_counter','f');
%% Post processing for the GDA
fprintf('Gathering the data for the gradient descent method ... ');
gd_upper_hY_List = zeros(1,gd_limit);
gd_aux_hXY_List = zeros(1,gd_limit);
for gd_counter = 1:gd_limit+1
    W = gd_W_List{gd_counter};
    Wq = cell(quantization,1);
    for y = 1:quantization
        Wq{y} = (W{y,1}+W{y,2})/2;
    end
    % 1/n*H(Y1,...,Yn)
    mu = zeros(AF_num_of_states,1);
    mu(1) = 1;
    for l = 1:n
        P = Wq{Y(l)+1};
        mu = P*mu;
        lambda_y(l) = sum(mu(:));
        mu = mu/lambda_y(l);
    end
    clear('l','mu','P');
    gd_upper_hY_List(gd_counter) = -sum(log2(lambda_y))/n;
    % 1/n*H(Y1,...,Yn|X1,...,Xn)
    mu = zeros(AF_num_of_states,1);
    mu(1) = 1;
    for l = 1:n
        P = W{Y(l)+1,X(l)+1};
        mu = P*mu;
        lambda_xy(l) = sum(mu(:));
        mu = mu/lambda_xy(l);
    end
    clear('l','mu','P');
    gd_aux_hXY_List(gd_counter) = -sum(log2(lambda_xy))/n;
    %waitbar(gd_counter/(gd_limit+1),f);
    fprintf('[%d] GDA Post-processing ... \n', gd_counter);
end
clear('gd_counter');
gd_IR_L = real(gd_upper_hY_List - gd_aux_hXY_List);
gd_IR_U = real(gd_upper_hY_List - hY_given_X);
gd_GAP = gd_IR_U - gd_IR_L;
disp('Done.');
%% Iterative expectation?maximization (EM) algorithm
em_time = zeros(1,em_limit+1);
em_time(1) = 0;
em_W_List = cell(1,em_limit+1);
em_W_List{1} = gd_W_List{1};
W = em_W_List{1};
tic;
disp('The Iterative expectation maximization (EM) algorithm ... ');
for em_counter = 1:em_limit
    % Forward pass
    %fprintf('[%d] Forward Pass ... ',em_counter);
    MU = zeros(AF_num_of_states,n+1);
    MU_balancer = ones(1,n+1);
    MU(1,1) = 1;
    for l = 1:n
        P = W{Y(l)+1,X(l)+1};
        MU(:,l+1) = P*MU(:,l);
        MU(:,l+1) = MU(:,l+1)./sum(MU(:,l+1));
    end
    clear('P','l');
    %disp('Done.');
    % Backward pass
    %fprintf('[%d] Backward Pass ... ',em_counter);
    NU = zeros(n+1,AF_num_of_states);
    NU_balancer = ones(n+1,1);
    NU(n+1,:) = ones(1,AF_num_of_states);
    for k = n:-1:1
        P = W{Y(k)+1,X(k)+1};
        NU(k,:) = NU(k+1,:)*P;
        NU(k,:) = NU(k,:)./sum(NU(k,:));
    end
    clear('P','k');
    %disp('Done');
    % Take statistical Average
    %fprintf('[%d] Combining the messages ... ', em_counter));
    next_W = cell(quantization,2);
    for x = 1:2
        for y = 1:quantization
            next_W{y,x} = zeros(AF_num_of_states);
        end
    end
    clear('x','y');
    for k = 1:n
        local_stat = (transpose(NU(k+1,:))*transpose(MU(:,k))).*W{Y(k)+1,X(k)+1};
        next_W{Y(k)+1,X(k)+1} = next_W{Y(k)+1,X(k)+1} + ...
            local_stat/(n*sum(local_stat(:)));
    end
    clear('k','local_stat');
    %disp('Done');
    % Properly normalize next_W
    %fprintf('[%d] Normalization ... ', em_counter));
    for x = 1:2
        for sp = 1:AF_num_of_states
            Prob_SY = zeros(AF_num_of_states,quantization);
            for y = 1:quantization
                Prob_SY(:,y) = next_W{y,x}(:,sp);
            end
            Prob_SY = Prob_SY./sum(Prob_SY(:));
            for y = 1:quantization
                next_W{y,x}(:,sp) = Prob_SY(:,y);
            end
        end
    end
    W = next_W;
    clear('next_W');
    %disp('Done');
    % Save it
    em_W_List{em_counter+1} = W;
    em_time(em_counter+1) = toc;
    fprintf('[%d] EMA ... \n', em_counter);
end
clear('em_counter','f');
%% Post processing for the EMA
disp('Gathering the data for the EM algorithm ... ');
em_upper_hY_List = zeros(1,em_limit);
em_aux_hXY_List = zeros(1,em_limit);
for em_counter = 1:em_limit+1
    W = em_W_List{em_counter};
    Wq = cell(quantization,1);
    for y = 1:quantization
        Wq{y} = (W{y,1}+W{y,2})/2;
    end
    % 1/n*H(Y1,...,Yn)
    mu = zeros(AF_num_of_states,1);
    mu(1) = 1;
    for l = 1:n
        P = Wq{Y(l)+1};
        mu = P*mu;
        lambda_y(l) = sum(mu(:));
        mu = mu/lambda_y(l);
    end
    clear('l','mu','P');
    em_upper_hY_List(em_counter) = -sum(log2(lambda_y))/n;
    % 1/n*H(Y1,...,Yn|X1,...,Xn)
    mu = zeros(AF_num_of_states,1);
    mu(1) = 1;
    for l = 1:n
        P = W{Y(l)+1,X(l)+1};
        mu = P*mu;
        lambda_xy(l) = sum(mu(:));
        mu = mu/lambda_xy(l);
    end
    clear('l','mu','P');
    em_aux_hXY_List(em_counter) = -sum(log2(lambda_xy))/n;
    fprintf('[%d] EM Post-processing ... \n', em_counter);
end
clear('em_counter');
em_IR_L = real(em_upper_hY_List - em_aux_hXY_List);
em_IR_U = real(em_upper_hY_List - hY_given_X);
em_GAP = em_IR_U - em_IR_L;
disp('Done.');
%% Performance Statistics
gd_period = gd_time(gd_limit+1)/gd_limit;
em_period = em_time(em_limit+1)/em_limit;
%% Plot
hold on;
plot(gd_time,gd_IR_L,'b');
plot(gd_time,gd_IR_U,'r');
plot(em_time,em_IR_L,'b--');
plot(em_time,em_IR_U,'r--');
plot([0,max([gd_time,em_time])],ones(1,2)*I,'k--');
hold off;
legend('GD:IRLB','GD:IRUB','EM:IRLB','EM:IRUB','IR');
title(sprintf('Gradient Descent Method with "QP drag-back" in each step\n and Iterative expectation?maximization algorithm'));
xlabel('Time/seconds');
ylabel('bits/channel use');
xlim([0,Inf]);ylim([0,0.15]);
%% Save
save(['main_cgd(',char(datetime('now','Format','yyyy-MM-dd''T''HHmmss')),').mat'],...
    'em_IR_L','em_IR_U','em_GAP','em_time',...
    'gd_IR_L','gd_IR_U','gd_GAP','gd_time','AF_num_of_states','I');

==> anc/MatLab Program/main_ir.m <==
% This script computes the information rate.
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e7;
% # of qubits in the memory/state system, the principle/input/output 
% system, and the enviroment system:
sdim = 2;
pdim = 1;
envdim = 1;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
p_bad = 0.1;
load('H2_2.mat','H');% Requires sdim = 2
%% Initialization
% Standard Classical-to-Quantum modulation:
C2Q = cell(1,2^pdim);
for x = 1:2^pdim
    temp = zeros(2^pdim,1);
    temp(x) = 1;
    C2Q{x} = temp;
end
clear('x','temp');
% Standard partial measurement setup:
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^sdim),temp);
end
clear('y','temp');
% Generate a quantum GE channel (require pdim = 1)
AF = cell(1,2);
AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
AF{1} = tensor(eye(2^(sdim-1)),AF{1});
AF{2} = [0,  sqrt(1-p_good), 0,  0;...
         sqrt(1-p_good), 0,  0,  0;...
         0,  0,  0,  sqrt(1-p_bad);...
         0,  0,  sqrt(1-p_bad),  0;];
AF{2} = tensor(eye(2^(sdim-1)),AF{2});
Us = tensor(expm(-1.2i*H),eye(2^pdim));
AF{1} = Us*AF{1};
AF{2} = Us*AF{2};
W = matrix_QSC(AF,C2Q,M);
%W = matrix_QSC(unitary2Qop(randU(2^(pdim+sdim+envdim)),envdim),C2Q,M);
QW = cell(2^pdim,1);
for y = 1:2^pdim
    temp = zeros(size(W{1}));
    for x = 1:2^pdim
        temp = temp + W{y,x}.*Qx(x);
    end
    QW{y} = temp;
end
clear('x','y','temp','AF','Us','H');
% Preallocation:
lambda_y = ones(1,n);
lambda_x = ones(1,n);
lambda_xy = ones(1,n);
%% Simulate Channle Input /Output processes
fprintf('Simulating channel with %d binary i/o ... ', n);
X = randi(2,1,n)-1;
Y = zeros(size(X));
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
L = transpose(tril(ones(2^pdim)));
for k = 1:n
    PMF = zeros(1,2^pdim);
    for y = 1:2^pdim
        PMF(y) = dot(W{y,X(k)+1}*rho,one);
    end
    CDF = PMF*L;
    Y(k) = sum(rand > CDF);
    rho = W{Y(k)+1,X(k)+1}*rho;
    rho = rho./dot(one,rho);
end
disp('Done.');
clear('rho','one','PMF','CDF','L','k','y');
%% Using Forward Message Passing Method with W to estimate 1/n H(Y|X)
fprintf('Estimating H(Y|X) ... ');
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
for k = 1:n
    rho = W{Y(k)+1,X(k)+1}*rho;
    lambda_xy(k) = dot(one,rho);
    rho = rho./lambda_xy(k);
end
hY_given_X = -sum(log2(lambda_xy))/n;
fprintf(' = %f\n', hY_given_X);
clear('rho','one','k');
%% Using Forward Message Passing Method with W to estimate 1/n H(Y)
fprintf('Estimating H(Y) ... ');
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
for k = 1:n
    rho = QW{Y(k)+1}*rho;
    lambda_y(k) = dot(one,rho);
    rho = rho./lambda_y(k);
end
hY = -sum(log2(lambda_y))/n;
fprintf(' = %f\n', hY);
clear('rho','one','k');
%% Information Rate
I = real(hY - hY_given_X);
fprintf('Information rate = %f\n', I);

==> anc/MatLab Program/main_ir_alpha.m <==
% This script computes the information rate for different parameters
clear;clc;rng('shuffle');
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e7;
% # of qubits in the memory/state system, the principle/input/output 
% system, and the enviroment system:
sdim = 1;
pdim = 1;
envdim = 1;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
p_bad=0.05;
load('H2_2.mat','H');
%% Compute IR for different p_bad
alpha_array = [1.6];
I_array = zeros(size(alpha_array));
alpha_counter = 1;
for alpha = alpha_array
    %% Initialization
    % Standard Classical-to-Quantum modulation:
    C2Q = cell(1,2^pdim);
    for x = 1:2^pdim
        temp = zeros(2^pdim,1);
        temp(x) = 1;
        C2Q{x} = temp;
    end
    clear('x','temp');
    % Standard partial measurement setup:
    M = cell(1,2^pdim);
    for y = 1:2^pdim
        temp = zeros(2^pdim);
        temp(y,y) = 1;
        M{y} = tensor(eye(2^sdim),temp);
    end
    clear('y','temp');
    % Generate a quantum GE channel (require pdim = 1)
    AF = cell(1,2);
    AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
    AF{1} = tensor(eye(2^(sdim-1)),AF{1});
    AF{2} = [0,  sqrt(1-p_good), 0,  0;...
             sqrt(1-p_good), 0,  0,  0;...
             0,  0,  0,  sqrt(1-p_bad);...
             0,  0,  sqrt(1-p_bad),  0;];
    AF{2} = tensor(eye(2^(sdim-1)),AF{2});
    Us = tensor(expm(-alpha*1i*H),eye(2^pdim));
    AF{1} = Us*AF{1};
    AF{2} = Us*AF{2};
    W = matrix_QSC(AF,C2Q,M);
    %W = matrix_QSC(unitary2Qop(randU(2^(pdim+sdim+envdim)),envdim),C2Q,M);
    QW = cell(2^pdim,1);
    for y = 1:2^pdim
        temp = zeros(size(W{1}));
        for x = 1:2^pdim
            temp = temp + W{y,x}.*Qx(x);
        end
        QW{y} = temp;
    end
    clear('x','y','temp','AF','Us');
    % Preallocation:
    lambda_y = ones(1,n);
    lambda_x = ones(1,n);
    lambda_xy = ones(1,n);
    %% Simulate Channle Input /Output processes
    fprintf('Simulating channel with %d binary i/o ... ', n);
    X = randi(2,1,n)-1;
    Y = zeros(size(X));
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    L = transpose(tril(ones(2^pdim)));
    for k = 1:n
        PMF = zeros(1,2^pdim);
        for y = 1:2^pdim
            PMF(y) = dot(W{y,X(k)+1}*rho,one);
        end
        CDF = PMF*L;
        Y(k) = sum(rand > CDF);
        rho = W{Y(k)+1,X(k)+1}*rho;
        rho = rho./dot(one,rho);
    end
    disp('Done.');
    clear('rho','one','PMF','CDF','L','k','y');
    %% Using Forward Message Passing Method with W to estimate 1/n H(Y|X)
    fprintf('Estimating H(Y|X) ... ');
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        rho = W{Y(k)+1,X(k)+1}*rho;
        lambda_xy(k) = dot(one,rho);
        rho = rho./lambda_xy(k);
    end
    hY_given_X = -sum(log2(lambda_xy))/n;
    fprintf(' = %f\n', hY_given_X);
    clear('rho','one','k');
    %% Using Forward Message Passing Method with W to estimate 1/n H(Y)
    fprintf('Estimating H(Y) ... ');
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        rho = QW{Y(k)+1}*rho;
        lambda_y(k) = dot(one,rho);
        rho = rho./lambda_y(k);
    end
    hY = -sum(log2(lambda_y))/n;
    fprintf(' = %f\n', hY);
    clear('rho','one','k');
    %% Information Rate
    I = real(hY - hY_given_X);
    fprintf('Information rate = %f\n', I);
    %I_array(p_bad_counter) = I;
    I_array(alpha_counter) = I;
    %p_bad_counter = p_bad_counter + 1;
    alpha_counter = alpha_counter + 1;
end
clear('p_bad_counter');
plot(alpha_array,I_array);
ylim([0,1]);
save(['main_ir_alpha(',char(datetime('now','Format','yyyy-MM-dd''T''HHmmss')),').mat'],...
    'sdim','I_array','alpha_array','p_good','p_bad');

==> anc/MatLab Program/main_ir_pbad.m <==
% This script computes the information rate for different parameters
clear;clc;rng('shuffle');
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e7;
% # of qubits in the memory/state system, the principle/input/output 
% system, and the enviroment system:
sdim = 1;
pdim = 1;
envdim = 1;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
alpha=1;
load('H2_2.mat','H');
%% Compute IR for different p_bad
p_bad_array = 0:0.05:1;
I_array = zeros(size(p_bad_array));
p_bad_counter = 1;
for p_bad = 0:0.05:1
    %% Initialization
    % Standard Classical-to-Quantum modulation:
    C2Q = cell(1,2^pdim);
    for x = 1:2^pdim
        temp = zeros(2^pdim,1);
        temp(x) = 1;
        C2Q{x} = temp;
    end
    clear('x','temp');
    % Standard partial measurement setup:
    M = cell(1,2^pdim);
    for y = 1:2^pdim
        temp = zeros(2^pdim);
        temp(y,y) = 1;
        M{y} = tensor(eye(2^sdim),temp);
    end
    clear('y','temp');
    % Generate a quantum GE channel (require pdim = 1)
    AF = cell(1,2);
    AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
    AF{1} = tensor(eye(2^(sdim-1)),AF{1});
    AF{2} = [0,  sqrt(1-p_good), 0,  0;...
             sqrt(1-p_good), 0,  0,  0;...
             0,  0,  0,  sqrt(1-p_bad);...
             0,  0,  sqrt(1-p_bad),  0;];
    AF{2} = tensor(eye(2^(sdim-1)),AF{2});
    Us = tensor(expm(-alpha*1i*H),eye(2^pdim));
    AF{1} = Us*AF{1};
    AF{2} = Us*AF{2};
    W = matrix_QSC(AF,C2Q,M);
    %W = matrix_QSC(unitary2Qop(randU(2^(pdim+sdim+envdim)),envdim),C2Q,M);
    QW = cell(2^pdim,1);
    for y = 1:2^pdim
        temp = zeros(size(W{1}));
        for x = 1:2^pdim
            temp = temp + W{y,x}.*Qx(x);
        end
        QW{y} = temp;
    end
    clear('x','y','temp','AF','Us');
    % Preallocation:
    lambda_y = ones(1,n);
    lambda_x = ones(1,n);
    lambda_xy = ones(1,n);
    %% Simulate Channle Input /Output processes
    fprintf('Simulating channel with %d binary i/o ... ', n);
    X = randi(2,1,n)-1;
    Y = zeros(size(X));
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    L = transpose(tril(ones(2^pdim)));
    for k = 1:n
        PMF = zeros(1,2^pdim);
        for y = 1:2^pdim
            PMF(y) = dot(W{y,X(k)+1}*rho,one);
        end
        CDF = PMF*L;
        Y(k) = sum(rand > CDF);
        rho = W{Y(k)+1,X(k)+1}*rho;
        rho = rho./dot(one,rho);
    end
    disp('Done.');
    clear('rho','one','PMF','CDF','L','k','y');
    %% Using Forward Message Passing Method with W to estimate 1/n H(Y|X)
    fprintf('Estimating H(Y|X) ... ');
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        rho = W{Y(k)+1,X(k)+1}*rho;
        lambda_xy(k) = dot(one,rho);
        rho = rho./lambda_xy(k);
    end
    hY_given_X = -sum(log2(lambda_xy))/n;
    fprintf(' = %f\n', hY_given_X);
    clear('rho','one','k');
    %% Using Forward Message Passing Method with W to estimate 1/n H(Y)
    fprintf('Estimating H(Y) ... ');
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        rho = QW{Y(k)+1}*rho;
        lambda_y(k) = dot(one,rho);
        rho = rho./lambda_y(k);
    end
    hY = -sum(log2(lambda_y))/n;
    fprintf(' = %f\n', hY);
    clear('rho','one','k');
    %% Information Rate
    I = real(hY - hY_given_X);
    fprintf('Information rate = %f\n', I);
    I_array(p_bad_counter) = I;
    p_bad_counter = p_bad_counter + 1;
end
clear('p_bad_counter');
plot(1-p_bad_array,I_array);
ylim([0,1]);
save(['main_ir_pbad(',char(datetime('now','Format','yyyy-MM-dd''T''HHmmss')),').mat'],...
    'sdim','alpha','I_array','p_bad_array','p_good');

==> anc/MatLab Program/main_irlb_em.m <==
% This script computes the information rate for different parameters
clc;rng('shuffle');
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e5;
em_limit = 500;
thr = 1e-5; %convergence threshold
num_of_seeds = 100;
% Parameters for the original and auxiliary channels:
%sdim = 2;
pdim = 1;
envdim = 1;
%AF_num_of_states = 4;
quantization = 2;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
%alpha=1;
%p_bad = 0.05;
load(sprintf('H%1d_%1d.mat',2^sdim,2^sdim),'H');
%% Initialization
% Standard Classical-to-Quantum modulation:
C2Q = cell(1,2^pdim);
for x = 1:2^pdim
    temp = zeros(2^pdim,1);
    temp(x) = 1;
    C2Q{x} = temp;
end
clear('x','temp');
% Standard partial measurement setup:
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^sdim),temp);
end
clear('y','temp');
% Generate a quantum GE channel (require pdim = 1)
AF = cell(1,2);
AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
AF{1} = tensor(eye(2^(sdim-1)),AF{1});
AF{2} = [0,  sqrt(1-p_good), 0,  0;...
         sqrt(1-p_good), 0,  0,  0;...
         0,  0,  0,  sqrt(1-p_bad);...
         0,  0,  sqrt(1-p_bad),  0;];
AF{2} = tensor(eye(2^(sdim-1)),AF{2});
Us = tensor(expm(-alpha*1i*H),eye(2^pdim));
AF{1} = Us*AF{1};
AF{2} = Us*AF{2};
W = matrix_QSC(AF,C2Q,M);
QW = cell(2^pdim,1);
for y = 1:2^pdim
    temp = zeros(size(W{1}));
    for x = 1:2^pdim
        temp = temp + W{y,x}.*Qx(x);
    end
    QW{y} = temp;
end
clear('x','y','temp','AF','Us');
% Preallocation:
lambda_y = ones(1,n);
lambda_x = ones(1,n);
lambda_xy = ones(1,n);
%% Simulate Channle Input /Output processes
fprintf('Simulating channel with %d binary i/o ... ', n);
X = randi(2,1,n)-1;
Y = zeros(size(X));
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
L = transpose(tril(ones(2^pdim)));
for k = 1:n
    PMF = zeros(1,2^pdim);
    for y = 1:2^pdim
        PMF(y) = dot(W{y,X(k)+1}*rho,one);
    end
    CDF = PMF*L;
    Y(k) = sum(rand > CDF);
    rho = W{Y(k)+1,X(k)+1}*rho;
    rho = rho./dot(one,rho);
end
disp('Done.');
clear('rho','one','PMF','CDF','L','k','y');
%% Compute IRLB for different seeds
IRLB_array = zeros(num_of_seeds,em_limit+1);
for seed_counter = 1:num_of_seeds
    %% Setup initial AF-FSMC $\hat{W}$
    fprintf('Initializing AF-FSMC ...');
    W = rand_conditional_pmf(AF_num_of_states,quantization);
        % or trivial_conditional_pmf(AF_num_of_states,quantization);
        % or firc2pmf( G(1:memory+1), sigma, thresholds, quantization);
        % or rand_conditional_pmf(AF_num_of_states,quantization);
    Wq = cell(quantization,1);
    for y = 1:quantization
        Wq{y} = (W{y,1}+W{y,2})/2;
    end
    clear('y');
    disp(' DONE.')
    %% Compute the initial IRLB
    fprintf('Compute initial IRLB ');
    mu = zeros(AF_num_of_states,1);
    mu(1) = 1;
    for l = 1:n
        P = Wq{Y(l)+1};
        mu = P*mu;
        lambda_y(l) = sum(mu(:));
        mu = mu/lambda_y(l);
    end
    clear('l','mu','P');
    upper_hY = -sum(log2(lambda_y))/n;
    mu = zeros(AF_num_of_states,1);
    mu(1) = 1;
    for l = 1:n
        P = W{Y(l)+1,X(l)+1};
        mu = P*mu;
        lambda_xy(l) = sum(mu(:));
        mu = mu/lambda_xy(l);
    end
    clear('l','mu','P');
    aux_hXY = -sum(log2(lambda_xy))/n;
    IRLB = real(upper_hY - aux_hXY);
    fprintf('= %6.4f\n', IRLB);
    IRLB_array(seed_counter,1) = IRLB;
    %% Updates
    disp('The Iterative expectation maximization (EM) algorithm ... ');
    em_counter = 1;
    difference = Inf;
    while abs(difference) > thr && em_counter <= em_limit
        %% Iterative expectation?maximization (EM) algorithm
        % Forward pass
        MU = zeros(AF_num_of_states,n+1);
        MU_balancer = ones(1,n+1);
        MU(1,1) = 1;
        for l = 1:n
            P = W{Y(l)+1,X(l)+1};
            MU(:,l+1) = P*MU(:,l);
            MU(:,l+1) = MU(:,l+1)./sum(MU(:,l+1));
        end
        clear('P','l');
        % Backward pass
        NU = zeros(n+1,AF_num_of_states);
        NU_balancer = ones(n+1,1);
        NU(n+1,:) = ones(1,AF_num_of_states);
        for k = n:-1:1
            P = W{Y(k)+1,X(k)+1};
            NU(k,:) = NU(k+1,:)*P;
            NU(k,:) = NU(k,:)./sum(NU(k,:));
        end
        clear('P','k');
        % Take statistical Average
        next_W = cell(quantization,2);
        for x = 1:2
            for y = 1:quantization
                next_W{y,x} = zeros(AF_num_of_states);
            end
        end
        clear('x','y');
        for k = 1:n
            local_stat = (transpose(NU(k+1,:))*...
                transpose(MU(:,k))).*W{Y(k)+1,X(k)+1};
            next_W{Y(k)+1,X(k)+1} = next_W{Y(k)+1,X(k)+1} + ...
                local_stat/(n*sum(local_stat(:)));
        end
        clear('k','local_stat');
        % Properly normalize next_W
        for x = 1:2
            for sp = 1:AF_num_of_states
                Prob_SY = zeros(AF_num_of_states,quantization);
                for y = 1:quantization
                    Prob_SY(:,y) = next_W{y,x}(:,sp);
                end
                Prob_SY = Prob_SY./sum(Prob_SY(:));
                for y = 1:quantization
                    next_W{y,x}(:,sp) = Prob_SY(:,y);
                end
            end
        end
        W = next_W; clear('next_W');
        Wq = cell(quantization,1);
        for y = 1:quantization
            Wq{y} = (W{y,1}+W{y,2})/2;
        end
        %% Compute Auxiliary-channel based 1/n*H(Y_1^n)
        mu = zeros(AF_num_of_states,1);
        mu(1) = 1;
        for l = 1:n
            P = Wq{Y(l)+1};
            mu = P*mu;
            lambda_y(l) = sum(mu(:));
            mu = mu/lambda_y(l);
        end
        clear('l','mu','P');
        upper_hY = -sum(log2(lambda_y))/n;
        %% Compute Auxiliary-channel based 1/n*H(Y_1^n|X_1^n)
        mu = zeros(AF_num_of_states,1);
        mu(1) = 1;
        for l = 1:n
            P = W{Y(l)+1,X(l)+1};
            mu = P*mu;
            lambda_xy(l) = sum(mu(:));
            mu = mu/lambda_xy(l);
        end
        clear('l','mu','P');
        aux_hXY = -sum(log2(lambda_xy))/n;
        %% Compute IRLB, and difference
        IRLB = real(upper_hY - aux_hXY);
        fprintf('GEs%1dAFFSMC%1d_IRLB_a%4.2fp%4.2f [%d:%d] IRLB = %6.4f \n', ...
            sdim,AF_num_of_states,alpha,p_bad,seed_counter,em_counter,IRLB);
        em_counter = em_counter + 1;
        IRLB_array(seed_counter,em_counter) = IRLB;
        difference = IRLB_array(seed_counter,em_counter) - ...
                     IRLB_array(seed_counter,em_counter-1);
    end
    clear('em_counter');
end
clear('seed_counter');
%hold on;
%for seed_counter = 1:num_of_seeds
%    plot(IRLB_array(seed_counter,:));
%end
%hold off;
save(sprintf('GEs%1dAFFSMC%1d_IRLB_a%4.2fp%4.2f.mat',sdim,...
    AF_num_of_states,alpha,p_bad),'IRLB_array','p_bad','p_good','alpha',...
    'sdim','AF_num_of_states');

==> anc/MatLab Program/main_irlb_qgd.m <==
% This script computes the information rate for different parameters
clc;rng('shuffle');tic;
global REINDEX
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e5;
gd_limit = 1000;
gamma = 0.1;
thr = 1e-5; %convergence threshold
num_of_seeds = 100;
% Parameters for the original and auxiliary channels:
%sdim = 2;
pdim = 1;
envdim = 1;
%aux_sdim = 1;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
%alpha=1;
%p_bad = 0.05;
load(sprintf('H%1d_%1d.mat',2^sdim,2^sdim),'H');
%% Initialization
% Standard Classical-to-Quantum modulation:
C2Q = cell(1,2^pdim);
for x = 1:2^pdim
    temp = zeros(2^pdim,1);
    temp(x) = 1;
    C2Q{x} = temp;
end
clear('x','temp');
% Standard partial measurement setup:
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^sdim),temp);
end
clear('y','temp');
% Generate a quantum GE channel (require pdim = 1)
AF = cell(1,2);
AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
AF{1} = tensor(eye(2^(sdim-1)),AF{1});
AF{2} = [0,  sqrt(1-p_good), 0,  0;...
         sqrt(1-p_good), 0,  0,  0;...
         0,  0,  0,  sqrt(1-p_bad);...
         0,  0,  sqrt(1-p_bad),  0;];
AF{2} = tensor(eye(2^(sdim-1)),AF{2});
Us = tensor(expm(-alpha*1i*H),eye(2^pdim));
AF{1} = Us*AF{1};
AF{2} = Us*AF{2};
W = matrix_QSC(AF,C2Q,M);
QW = cell(2^pdim,1);
for y = 1:2^pdim
    temp = zeros(size(W{1}));
    for x = 1:2^pdim
        temp = temp + W{y,x}.*Qx(x);
    end
    QW{y} = temp;
end
clear('x','y','temp','AF','Us');
% Preallocation:
lambda_y = ones(1,n);
lambda_x = ones(1,n);
lambda_xy = ones(1,n);
%% Simulate Channle Input /Output processes
fprintf('Simulating channel with %d binary i/o ... ', n);
X = randi(2,1,n)-1;
Y = zeros(size(X));
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
L = transpose(tril(ones(2^pdim)));
for k = 1:n
    PMF = zeros(1,2^pdim);
    for y = 1:2^pdim
        PMF(y) = dot(W{y,X(k)+1}*rho,one);
    end
    CDF = PMF*L;
    Y(k) = sum(rand > CDF);
    rho = W{Y(k)+1,X(k)+1}*rho;
    rho = rho./dot(one,rho);
end
disp('Done.');
clear('rho','one','PMF','CDF','L','k','y');
%% Parameters for the auxiliary QSCs
% Standard partial measurement setup for the auxiliary channels
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^aux_sdim),temp);
end
% Fast convertion between W(s,sp;s',sp') and W(s,s';sp,sp') format:
REINDEX = zeros(16^aux_sdim);
for i = 1:4^aux_sdim
    for j = 1:4^aux_sdim
        A = zeros(4^aux_sdim);
        A(i,j) = 1;
        B = zeros(size(A));
        size_S = 2^aux_sdim;
        for sp1 = 1:size_S
            for sp2=1:size_S
                rho = zeros(size_S);
                rho(sp1,sp2) = 1;
                index = (1:size_S^2)*rho(:);
                sigma = zeros(size_S);
                for s1 = 1:size_S
                    for s2 = 1:size_S
                        sigma(s1,s2) = A(size_S*(s1-1)+sp1,...
                            size_S*(s2-1)+sp2);
                    end
                end
                B(:,index) = sigma(:);
            end
        end
        REINDEX(:,(1:16^aux_sdim)*A(:)) = B(:);
    end
end
% Basis of the tangent space for the auxiliary channels
[BASIS,basis] = base_of_change( 2^pdim, 2^pdim, aux_sdim );
% Create a CVX program which find a nearest QSC for a given input
cvx_script = sprintf('cvx_irlb_qgd_%2d.m',randi(9999));
while exist(cvx_script, 'file') == 2
    cvx_script = sprintf('cvx_irlb_qgd_%2d.m',randi(9999));
end
initialize_CVX_psd( cvx_script, aux_sdim, pdim,'matrix_W');
clear('A','B','size_S','rho','sigma','sp1','sp2','s1','s2','index',...
    'i','j');
%% Compute IRLB for different seeds
IRLB_array = zeros(num_of_seeds,gd_limit+1);
for seed_counter = 1:num_of_seeds
    %% Setup initial AF-FSMC $\hat{W}$
    W = matrix_QSC(unitary2Qop(randU(2^(pdim+aux_sdim+envdim)),envdim),...
        C2Q,M);
    if ~isQSC(W,REINDEX)
        disp('The AUX channel is not QSC!!!');
    end
    QW = cell(2^pdim,1);
    for y = 1:2^pdim
        temp = zeros(size(W{1}));
        for x = 1:2^pdim
            temp = temp + W{y,x}.*Qx(x);
        end
        QW{y} = temp;
    end
    clear('temp');
    %% Compute the initial IRLB
    fprintf('Compute initial IRLB ');
    rho = eye(2^aux_sdim)/2^aux_sdim; rho = rho(:);
    one = eye(2^aux_sdim); one = one(:);
    for k = 1:n
        rho = QW{Y(k)+1}*rho;
        lambda_y(k) = dot(one,rho);
        rho = rho./lambda_y(k);
    end
    clear('k','one','rho');
    upper_hY = -sum(log2(lambda_y))/n;
    rho = eye(2^aux_sdim)/2^aux_sdim; rho = rho(:);
    one = eye(2^aux_sdim); one = one(:);
    for k = 1:n
        rho = W{Y(k)+1,X(k)+1}*rho;
        lambda_xy(k) = dot(one,rho);
        rho = rho./lambda_xy(k);
    end
    clear('k','one','rho');
    aux_hXY = -sum(log2(lambda_xy))/n;
    IRLB = real(upper_hY - aux_hXY);
    fprintf('= %6.4f\n', IRLB);
    IRLB_array(seed_counter,1) = IRLB;
    %% Updates
    disp('The Gradient Descent (GD) algorithm ... ');
    gd_counter = 1;
    difference = Inf;
    while abs(difference) > thr && gd_counter <= gd_limit
        %% Compute/Estimate the gradient
        % Forward pass:
        rho = eye(2^aux_sdim)/2^aux_sdim;
        RHO = zeros(4^aux_sdim,n+1);
        RHO(:,1) = rho(:);
        RHO_balancer = ones(1,n+1);
        one = eye(2^aux_sdim); one = one(:);
        for k = 1:n
            RHO(:,k+1) = W{Y(k)+1,X(k)+1}*RHO(:,k);
            RHO_balancer(k+1) = dot(one,RHO(:,k+1));
            RHO(:,k+1) = RHO(:,k+1)./RHO_balancer(k+1);
        end
        clear('rho','k','one');
        % Backward pass:
        sigma = eye(2^aux_sdim);
        rSIGMA = zeros(4^aux_sdim, n+1);
        rSIGMA(:,1) = sigma(:);
        rSIGMA_balancer = ones(1,n+1);
        one = eye(2^aux_sdim); one = one(:);
        trans_W = cell(size(W));
        for k = 1:numel(W)
            trans_W{k} = transpose(W{k});
        end
        for k = 1:n
            rSIGMA(:,k+1) = trans_W{Y(n-k+1)+1,X(n-k+1)+1}*rSIGMA(:,k);
            rSIGMA_balancer(k+1) = dot(one,rSIGMA(:,k+1));
            rSIGMA(:,k+1) = rSIGMA(:,k+1)./rSIGMA_balancer(k+1);
        end
        SIGMA = zeros(n+1,4^aux_sdim);
        SIGMA_balancer = ones(n+1,1);
        for k = 1:n+1
            SIGMA(k,:) = transpose(rSIGMA(:,n+2-k));
            SIGMA_balancer(k) = rSIGMA_balancer(n+2-k);
        end
        clear('trans_W','sigma','k','one','rSIGMA','rSIGMA_balancer');
        % Compute the gradient:
        estimated_grad = cell(2^pdim,2^pdim);
        for x = 1:2^pdim
            for y = 1:2^pdim
                estimated_grad{y,x} = zeros(4^aux_sdim);
            end
        end
        for k = 1:n
            estimated_grad{Y(k)+1,X(k)+1} = estimated_grad{Y(k)+1,X(k)+1} + ...
             RHO(:,k)*SIGMA(k+1,:)/(SIGMA(k+1,:)*RHO(:,k+1)*RHO_balancer(k+1));
        end
        for x = 1:2^pdim
            for y = 1:2^pdim
                cd{y,x} = -estimated_grad{y,x}/n*log2(exp(1));
            end
        end
        clear('k','x','y');
        % Project the gradient onto the trace-preserving subpsace
        projected_grad = zeros(1,size(basis,3));
        for k = 1:size(basis,3)
            D = basis(:,:,k);
            for x = 1:2^pdim
                for y = 1:2^pdim
                    projected_grad(k) = projected_grad(k) + ...
                        trace(estimated_grad{y,x}*D{y,x});
                end
            end
        end
        for x = 1:2^pdim
            for y = 1:2^pdim
                estimated_grad{y,x} = zeros(4^aux_sdim);
                for k = 1:size(basis,3)
                    D = basis(:,:,k);
                    estimated_grad{y,x} = estimated_grad{y,x} + ...
                        projected_grad(k).*D{y,x};
                end
            end
        end
        clear('k','D','x','y','projected_grad');
        %% Apply the changes / gradient descent
        W_0 = W;
        for x = 1:2^pdim
            for y = 1:2^pdim
                W{y,x} = W{y,x} - gamma*estimated_grad{y,x};
            end
        end
        W_1 = W;
        %% Project (W+\gamma*\grad) back to the CP cone
        % Convert the pseudo_QSC into (s,sp;s',sp';y,x) format
        Q = zeros(4^aux_sdim,4^aux_sdim,2^pdim,2^pdim);
        for y = 1:2^pdim
            for x = 1:2^pdim
                temp_B = W{y,x};
                temp_A = zeros(size(temp_B));
                temp_A(:) = transpose(REINDEX)*temp_B(:);
                Q(:,:,y,x) = temp_A;
            end
        end
        % Run the CVX program (Q, matrix_W)
        run(cvx_script);
        % Convert matrix_W back to the proper format
        W = cell(2^pdim);
        for y = 1:2^pdim
            for x = 1:2^pdim
                temp_A = matrix_W(:,:,y,x);
                temp_B = zeros(size(temp_A));
                temp_B(:) = REINDEX*temp_A(:);
                W{y,x} = temp_B;
            end
        end
        QW = cell(2^pdim,1);
        for y = 1:2^pdim
            temp = zeros(size(W{1}));
            for x = 1:2^pdim
                temp = temp + W{y,x}.*Qx(x);
            end
            QW{y} = temp;
        end
        clear('cvx_cputime','cvx_optbnd','cvx_optval','cvx_slvitr',...
            'cvx_slvtol','cvx_status','Q','x','y','temp_A','temp_B',...
            'matrix_W','temp');
        %% Compute Auxiliary-channel based 1/n*H(Y_1^n)
        rho = eye(2^aux_sdim)/2^aux_sdim; rho = rho(:);
        one = eye(2^aux_sdim); one = one(:);
        for k = 1:n
            rho = QW{Y(k)+1}*rho;
            lambda_y(k) = dot(one,rho);
            rho = rho./lambda_y(k);
        end
        clear('k','one','rho');
        upper_hY = -sum(log2(lambda_y))/n;
        %% Compute Auxiliary-channel based 1/n*H(Y_1^n|X_1^n)
        rho = eye(2^aux_sdim)/2^aux_sdim; rho = rho(:);
        one = eye(2^aux_sdim); one = one(:);
        for k = 1:n
            rho = W{Y(k)+1,X(k)+1}*rho;
            lambda_xy(k) = dot(one,rho);
            rho = rho./lambda_xy(k);
        end
        clear('k','one','rho');
        aux_hXY = -sum(log2(lambda_xy))/n;
        %% Compute IRLB, and difference
        IRLB = real(upper_hY - aux_hXY);
        fprintf('GEs%1dAFQSC%1d_IRLB_a%4.2fp%4.2f [%d:%d] IRLB = %6.4f \n', ...
            sdim,aux_sdim,alpha,p_bad,seed_counter,gd_counter,IRLB);
        gd_counter = gd_counter + 1;
        IRLB_array(seed_counter,gd_counter) = IRLB;
        difference = IRLB_array(seed_counter,gd_counter) - ...
                     IRLB_array(seed_counter,gd_counter-1);
    end
    clear('gd_counter');
end
clear('seed_counter');
delete(cvx_script);
%hold on;
%for seed_counter = 1:num_of_seeds
%    plot(IRLB_array(seed_counter,:));
%end
%hold off;
save(sprintf('GEs%1dAFQSC%1d_IRLB_a%4.2fp%4.2f.mat',sdim,...
    aux_sdim,alpha,p_bad),'IRLB_array','p_bad','p_good','alpha',...
    'sdim','aux_sdim');
toc;

==> anc/MatLab Program/main_qgd.m <==
% Thie script contains exactly the same code as in main_qgd.mlx without any
% comments. This script is much faster.
clear;clc;rng('shuffle');
global REINDEX
%% Configuration
% # of consecutive channel usage to be simulated:
n = 1e5;
% # of qubits in the memory/state system, the principle/input/output 
% system, and the enviroment system:
sdim = 2;
pdim = 1;
envdim = 1;
% Input distribution
Qx = ones(1,2^pdim);
Qx = Qx./sum(Qx(:));
% Channel parameters:
p_good = 0.95;
p_bad = 0.1;
load('H4_4.mat','H');% Requires sdim = 2
% Step size and the limit on the number of steps in the gradiet descent
% algorithm:
gamma = 1;
gd_limit = 1000;
%% Initialization
% Standard Classical-to-Quantum modulation:
C2Q = cell(1,2^pdim);
for x = 1:2^pdim
    temp = zeros(2^pdim,1);
    temp(x) = 1;
    C2Q{x} = temp;
end
clear('x','temp');
% Standard partial measurement setup:
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^sdim),temp);
end
clear('y','temp');
% Generate a quantum GE channel (require pdim = 1)
AF = cell(1,2);
AF{1} = diag([sqrt(p_good),sqrt(p_good),sqrt(p_bad),sqrt(p_bad)]);
AF{1} = tensor(eye(2^(sdim-1)),AF{1});
AF{2} = [0,  sqrt(1-p_good), 0,  0;...
         sqrt(1-p_good), 0,  0,  0;...
         0,  0,  0,  sqrt(1-p_bad);...
         0,  0,  sqrt(1-p_bad),  0;];
AF{2} = tensor(eye(2^(sdim-1)),AF{2});
Us = tensor(expm(-1.2i*H),eye(2^pdim));
AF{1} = Us*AF{1};
AF{2} = Us*AF{2};
W = matrix_QSC(AF,C2Q,M);
%W = matrix_QSC(unitary2Qop(randU(2^(pdim+sdim+envdim)),envdim),C2Q,M);
QW = cell(2^pdim,1);
for y = 1:2^pdim
    temp = zeros(size(W{1}));
    for x = 1:2^pdim
        temp = temp + W{y,x}.*Qx(x);
    end
    QW{y} = temp;
end
clear('x','y','temp','AF','Us','H');
% Preallocation:
lambda_y = ones(1,n);
lambda_x = ones(1,n);
lambda_xy = ones(1,n);
%% Simulate Channle Input /Output processes
fprintf('Simulating channel with %d binary i/o ... ', n);
X = randi(2,1,n)-1;
Y = zeros(size(X));
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
L = transpose(tril(ones(2^pdim)));
for k = 1:n
    PMF = zeros(1,2^pdim);
    for y = 1:2^pdim
        PMF(y) = dot(W{y,X(k)+1}*rho,one);
    end
    CDF = PMF*L;
    Y(k) = sum(rand > CDF);
    rho = W{Y(k)+1,X(k)+1}*rho;
    rho = rho./dot(one,rho);
end
disp('Done.');
clear('rho','one','PMF','CDF','L','k','y');
%% Using Forward Message Passing Method with W to estimate 1/n H(Y|X)
fprintf('Estimating H(Y|X) ... ');
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
for k = 1:n
    rho = W{Y(k)+1,X(k)+1}*rho;
    lambda_xy(k) = dot(one,rho);
    rho = rho./lambda_xy(k);
end
hY_given_X = -sum(log2(lambda_xy))/n;
fprintf(' = %f\n', hY_given_X);
clear('rho','one','k');
%% Using Forward Message Passing Method with W to estimate 1/n H(Y)
fprintf('Estimating H(Y) ... ');
rho = eye(2^sdim)/2^sdim; rho = rho(:);
one = eye(2^sdim); one = one(:);
for k = 1:n
    rho = QW{Y(k)+1}*rho;
    lambda_y(k) = dot(one,rho);
    rho = rho./lambda_y(k);
end
hY = -sum(log2(lambda_y))/n;
fprintf(' = %f\n', hY);
clear('rho','one','k');
%% Information Rate
I = real(hY - hY_given_X);
fprintf('Information rate = %f\n', I);
%% Setup parameters and an initial AF-QSC $\hat{W}$
% Change sdim to the # of qu-bits in the auxiliary system
sdim = 2;
M = cell(1,2^pdim);
for y = 1:2^pdim
    temp = zeros(2^pdim);
    temp(y,y) = 1;
    M{y} = tensor(eye(2^sdim),temp);
end
% Fast convertion between W(s,sp;s',sp') and W(s,s';sp,sp') format:
REINDEX = zeros(16^sdim);
for i = 1:4^sdim
    for j = 1:4^sdim
        A = zeros(4^sdim);
        A(i,j) = 1;
        B = zeros(size(A));
        size_S = 2^sdim;
        for sp1 = 1:size_S
            for sp2=1:size_S
                rho = zeros(size_S);
                rho(sp1,sp2) = 1;
                index = (1:size_S^2)*rho(:);
                sigma = zeros(size_S);
                for s1 = 1:size_S
                    for s2 = 1:size_S
                        sigma(s1,s2) = A(size_S*(s1-1)+sp1,...
                            size_S*(s2-1)+sp2);
                    end
                end
                B(:,index) = sigma(:);
            end
        end
        REINDEX(:,(1:16^sdim)*A(:)) = B(:);
    end
end
% Basis of the tangent space
[BASIS,basis] = base_of_change( 2^pdim, 2^pdim, sdim );
% Create a CVX program which find a nearest QSC for a given input
initialize_CVX_psd( 'main_qgd_cvx_psd.m', sdim, pdim,'matrix_W');
initialize_CVX_grad( 'main_qgd_cvx_grad.m', sdim, pdim);
clear('A','B','size_S','rho','sigma','sp1','sp2','s1','s2','index',...
    'i','j');
W = matrix_QSC(unitary2Qop(randU(2^(pdim+sdim+envdim)),envdim),C2Q,M);
if ~isQSC(W,REINDEX)
    disp('The AUX channel is not QSC!!!');
end
clear('QW');
%% Gradient Descent Method
gd_time = zeros(1,gd_limit+1);
gd_time(1) = 0;
gd_W_List = cell(1,gd_limit+1);
gd_W_List{1} = W;
gd_status = ones(1,gd_limit+1);
tic;
%f = waitbar(0,'The gradient descent method ... ');
for gd_counter = 1:gd_limit
    % Forward pass:
    %waitbar((gd_counter-1)/gd_limit, f,...
    %    sprintf('[%d] Forward pass ... ', gd_counter));
    rho = eye(2^sdim)/2^sdim;
    RHO = zeros(4^sdim,n+1);
    RHO(:,1) = rho(:);
    RHO_balancer = ones(1,n+1);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        RHO(:,k+1) = W{Y(k)+1,X(k)+1}*RHO(:,k);
        RHO_balancer(k+1) = dot(one,RHO(:,k+1));
        RHO(:,k+1) = RHO(:,k+1)./RHO_balancer(k+1);
    end
    clear('rho','k','one');
    % Backward pass:
    %waitbar((gd_counter-0.75)/gd_limit, f,...
    %    sprintf('[%d] Backward pass ... ', gd_counter));
    sigma = eye(2^sdim);
    rSIGMA = zeros(4^sdim, n+1);
    rSIGMA(:,1) = sigma(:);
    rSIGMA_balancer = ones(1,n+1);
    one = eye(2^sdim); one = one(:);
    trans_W = cell(size(W));
    for k = 1:numel(W)
        trans_W{k} = transpose(W{k});
    end
    for k = 1:n
        rSIGMA(:,k+1) = trans_W{Y(n-k+1)+1,X(n-k+1)+1}*rSIGMA(:,k);
        rSIGMA_balancer(k+1) = dot(one,rSIGMA(:,k+1));
        rSIGMA(:,k+1) = rSIGMA(:,k+1)./rSIGMA_balancer(k+1);
    end
    SIGMA = zeros(n+1,4^sdim);
    SIGMA_balancer = ones(n+1,1);
    for k = 1:n+1
        SIGMA(k,:) = transpose(rSIGMA(:,n+2-k));
        SIGMA_balancer(k) = rSIGMA_balancer(n+2-k);
    end
    clear('trans_W','sigma','k','one','rSIGMA','rSIGMA_balancer');
    % Compute the gradient:
    %waitbar((gd_counter-0.5)/gd_limit,f,...
    %    sprintf('[%d] Estimate gradient ... ', gd_counter));
    estimated_grad = cell(2^pdim,2^pdim);
    for x = 1:2^pdim
        for y = 1:2^pdim
            estimated_grad{y,x} = zeros(4^sdim);
        end
    end
    for k = 1:n
        estimated_grad{Y(k)+1,X(k)+1} = estimated_grad{Y(k)+1,X(k)+1} + ...
         RHO(:,k)*SIGMA(k+1,:)/(SIGMA(k+1,:)*RHO(:,k+1)*RHO_balancer(k+1));
    end
    for x = 1:2^pdim
        for y = 1:2^pdim
            estimated_grad{y,x} = -estimated_grad{y,x}/n*log2(exp(1));
        end
    end
    clear('k','x','y');
    % Project the gradient onto the subpsace defined by ...
    projected_grad = zeros(1,size(basis,3));
    for k = 1:size(basis,3)
        D = basis(:,:,k);
        for x = 1:2^pdim
            for y = 1:2^pdim
                projected_grad(k) = projected_grad(k) + ...
                    trace(estimated_grad{y,x}*D{y,x});
            end
        end
    end
    for x = 1:2^pdim
        for y = 1:2^pdim
            estimated_grad{y,x} = zeros(4^sdim);
            for k = 1:size(basis,3)
                D = basis(:,:,k);
                estimated_grad{y,x} = estimated_grad{y,x} + ...
                    projected_grad(k).*D{y,x};
            end
        end
    end
    clear('k','D','x','y','projected_grad');
    % Apply the changes
    %waitbar((gd_counter-0.2)/gd_limit,f,...
    %    sprintf('[%d] Gradient descent ... ', gd_counter));
    W_0 = W;
    for x = 1:2^pdim
        for y = 1:2^pdim
            W{y,x} = W{y,x} - gamma*estimated_grad{y,x};
        end
    end
    W_1 = W;
    % Project back to the domain of QSCs using CVX
    %waitbar((gd_counter-0.15)/gd_limit,f,...
    %    sprintf('[%d] Project to the nearest QSC ... ', gd_counter))
    % Convert the pseudo_QSC into (s,sp;s',sp';y,x) format
    Q = zeros(4^sdim,4^sdim,2^pdim,2^pdim);
    for y = 1:2^pdim
        for x = 1:2^pdim
            temp_B = W{y,x};
            temp_A = zeros(size(temp_B));
            temp_A(:) = transpose(REINDEX)*temp_B(:);
            Q(:,:,y,x) = temp_A;
        end
    end
    % Run the CVX program (Q, matrix_W)
    main_qgd_cvx_psd;
    %matrix_W = Q;
    %cvx_status = 'disabled';
    % Convert matrix_W back to the proper format
    W = cell(2^pdim);
    for y = 1:2^pdim
        for x = 1:2^pdim
            temp_A = matrix_W(:,:,y,x);
            temp_B = zeros(size(temp_A));
            temp_B(:) = REINDEX*temp_A(:);
            W{y,x} = temp_B;
        end
    end
    d1 = 0;
    for x = 1^2^pdim
        for y = 1:2^pdim
            d1 = d1 + norm((W_1{y,x} - W_0{y,x}),'fro')^2;
        end
    end
    d2 = 0;
    for x = 1^2^pdim
        for y = 1:2^pdim
            d2 = d2 + norm((W{y,x} - W_1{y,x}),'fro')^2;
        end
    end
    d3 = 0;
    for x = 1^2^pdim
        for y = 1:2^pdim
            d3 = d3 + norm((W{y,x} - W_0{y,x}),'fro')^2;
        end
    end
    if strcmp(cvx_status, 'Solved')
        gd_status(gd_counter+1) = 1;  
    else
        gd_status(gd_counter+1) = 0;
    end
    if isQSC(W,REINDEX)
        fprintf('[%d: %s] Projection W0 -- %f --> W0+grad -- %f --> W1  (-- %f -->)\n',...
            gd_counter,cvx_status,sqrt(d1),sqrt(d2),sqrt(d3));
    else
        fprintf('*[%d: %s] Projection W0 -- %f --> W0+grad -- %f --> W1  (-- %f -->)\n',...
            gd_counter,cvx_status,sqrt(d1),sqrt(d2),sqrt(d3));
    end

    clear('cvx_cputime','cvx_optbnd','cvx_optval','cvx_slvitr',...
        'cvx_slvtol','cvx_status','matrix_W');
    clear('Q','x','y','temp_A','temp_B','matrix_W','d1','d2','d3');
    % Wrap up
    gd_W_List{gd_counter+1} = W;
    gd_time(gd_counter+1) = toc;
end
%close(f);
clear('gd_counter','f');
%% Post processsing for the GDA
% For each $\hat{W}$ estimate 1/n H(Y), and compute IRUB, IRLB and GAP
fprintf('Gathering the data for the gradient descent method ... \n');
%f = waitbar(0,'Post-processing for the gradient method ... ');
gd_upper_hY_List = zeros(1,gd_limit+1);
gd_aux_hXY_List = zeros(1,gd_limit+1);
for gd_counter = 1:gd_limit+1
    W = gd_W_List{gd_counter};
    QW = cell(2^pdim,1);
    for y = 1:2^pdim
        temp = zeros(size(W{1}));
        for x = 1:2^pdim
            temp = temp + W{y,x}.*Qx(x);
        end
        QW{y} = temp;
    end
    clear('temp','x','y');
    % 1/n*H(Y1,...,Yn)
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        rho = QW{Y(k)+1}*rho;
        lambda_y(k) = dot(one,rho);
        rho = rho./lambda_y(k);
    end
    clear('rho','one','k');
    gd_upper_hY_List(gd_counter) = -sum(log2(lambda_y))/n;
    % 1/n*H(Y1,...,Yn|X1,...,Xn)
    rho = eye(2^sdim)/2^sdim; rho = rho(:);
    one = eye(2^sdim); one = one(:);
    for k = 1:n
        rho = W{Y(k)+1,X(k)+1}*rho;
        lambda_xy(k) = dot(one,rho);
        rho = rho./lambda_xy(k);
    end
    clear('rho','one','k');
    gd_aux_hXY_List(gd_counter) = -sum(log2(lambda_xy))/n;
    %waitbar(gd_counter/(gd_limit+1),f);
    fprintf('[%d: Analysed] H(Y) = %f, H(Y|X) = %f \n', gd_counter-1, ...
        gd_upper_hY_List(gd_counter), gd_aux_hXY_List(gd_counter));
end
%close(f);
clear('f','gd_counter');
gd_IR_L = real(gd_upper_hY_List - gd_aux_hXY_List);
gd_IR_U = real(gd_upper_hY_List - hY_given_X);
gd_GAP = gd_IR_U - gd_IR_L;
disp('Done.');
%% Plot
hold on;
plot(gd_time,gd_IR_L,'b');
plot([0,max(gd_time)],ones(1,2)*I,'k--');%plot([0,max([gd_time,em_time])],ones(1,2)*I,'k--');
hold off;
legend('GD:IRLB','IR');
title(sprintf('Gradient Descent Method with "CVX drag-back" in each step'));
xlabel('Time/seconds');
ylabel('bits/channel use');
xlim([0,gd_time(gd_limit+1)]);
%% Save the result to a file
%save(['main_qgd(',char(datetime('now','Format','yyyy-MM-dd''T''HHmmss')),').mat'],...
%    'gd_IR_L','gd_IR_U','gd_GAP','gd_time','I');
fileName = sprintf('qgd_%d.data',sdim);
f = fopen(fileName,'w');
fprintf(f,sprintf('%17s\t%14s\t%14s\t%14s\t%14s\n','time','IR_L','IR_U','GAP','IR'));
for line = 1:gd_limit+1
    fprintf(f,sprintf('%017.12f\t%14.12f\t%14.12f\t%14.12f\t%14.12f\n',...
        real(gd_time(line)),real(gd_IR_L(line)),real(gd_IR_U(line)),...
        real(gd_GAP(line)),real(I)));
end
fclose(f);
clear('f','line');

==> anc/MatLab Program/matrix_QSC.m <==
function W = matrix_QSC(E,C2Q,M)
% Matrix representation of the quantum-state channel induced from quantum channel E with C2Q 'C2Q' and measurement M
size_X = numel(C2Q);
RHO_X = cell(size(C2Q));
for x = 1:size_X
    RHO_X{x} = C2Q{x}*C2Q{x}';
end
size_Y = numel(M);
size_S = size(E{1},2)/size_X;
if size_S ~= size(E{1},1)/size_Y
    error('Mismatched state size!');
    exit();
end
W = cell(size_Y,size_X);
for x = 1:size_X
    for y = 1:size_Y
        temp_W = zeros(size_S^2);
        for i = 1:size_S
            for j = 1:size_S
                rho = zeros(size_S);
                rho(i,j) = 1;
                sigma = partialTrace(M{y}*quantum_op(E,tensor(rho,RHO_X{x}))*(M{y}'),[size_S,size_Y],2);
                a = rho(:);%rho = reshape(a,[size_S,size_S]); DON'T USE 'vec2mat'
                b = sigma(:);%sigma = reshape(b,[size_S,size_S]);
                index = (1:size_S^2)*a;
                temp_W(:,index) = b;
            end
        end
        W{y,x} = temp_W;
    end
end
end



==> anc/MatLab Program/nearest_prob.m <==
function [P,distance] = nearest_prob( Q, options)
%Find the probability distrbution P nearest to input Q in L2 norm using quadratic programing.
%   1. We use interior-point-convex algoritm by default.
%   2. One should specify the options if this function is called in an
%   iteration.
if nargin < 2
    options = optimoptions('quadprog','Algorithm','interior-point-convex',...
                                     'Display', 'off');
end
P = zeros(size(Q));
q = Q(:);
n = length(q);
X = quadprog([zeros(n),zeros(n);zeros(n),eye(n)],zeros(2*n,1),...
    [-eye(n),zeros(n)],zeros(n,1),...
    [eye(n),eye(n);ones(1,n),zeros(1,n)],[q;1],...
    [],[],[],options);
p = X(1:n);
distance = norm(X(n+1:2*n));
for i = 1:n
    P(i) = p(i);
end
end



==> anc/MatLab Program/nearest_prob_L1.m <==
function [P,distance] = nearest_prob_L1( Q ,offset, options)
%Find the probability distrbution P nearest to inout Q in L1 norm using LP.
%   1. We use interior-point algoritm by default.
%   2. One should specify the options if this function is called in an
%   iteration.
if nargin < 3
    options = optimoptions('linprog','Algorithm','interior-point',...
                                     'Display', 'off');
end
if nargin < 2
    offset = 0;
end
P = zeros(size(Q));
q = Q(:);
n = length(q);
X = linprog([zeros(n,1);ones(n,1)],...
            [eye(n),-eye(n);-eye(n),-eye(n)],[q;-q],...
            [ones(1,n),zeros(1,n)],1,...
            [offset*ones(1,n),zeros(1,n)],[],options);
p = X(1:n);
distance = norm(X(n+1:2*n));
for i = 1:n
    P(i) = p(i);
end
end



==> anc/MatLab Program/partialTrace.m <==
function [ B ] = partialTrace( A, v, k )
% Trace out k-th index of A, where A is a square matrix and index dimention
% vector is given as v. For example, partialTrace(A,[2,2,2,2,2],3) shall 
% trace out the third qubit of the 5-qubit densotyOp A.
dimA = prod(v);
if dimA ~= size(A,1) || dimA ~= size(A,2)
    error('Index dimention dismatch.');
    exit();
end
dim2 = prod(v(1:k-1));
dim1 = v(k);
dim0 = prod(v(k+1:length(v)));
dimB = dim2*dim0;
B = zeros(dimB);
for i1 = 0:1:dim2-1
    for i0 = 0:1:dim0-1
        for j1 = 0:1:dim2-1
            for j0 = 0:1:dim0-1
                i = i1*dim0 + i0 + 1;
                j = j1*dim0 + j0 + 1;
                I = i1*(dim0*dim1) + (0:1:dim1-1).*dim0 + i0 + 1;
                J = j1*(dim0*dim1) + (0:1:dim1-1).*dim0 + j0 + 1;
                B(i,j) = trace(A(I,J));
            end
        end
    end
end
end



==> anc/MatLab Program/quantum_op.m <==
function sigma = quantum_op( E, rho)
%Apply the quantum operation/channel E{:} to rho
sigma = zeros(size(rho));
for k = 1:numel(E)
    sigma = sigma + E{k}*rho*E{k}';
end
end



==> anc/MatLab Program/randDensity.m <==
function rho = randDensity( SIZE )
%generate a random density operator of the specified size
% Dependends on: randU
rho = zeros(SIZE);
U = randU(SIZE);
lambda = rand(1,SIZE);
lambda = lambda./sum(lambda);
rho = U*diag(lambda)*(U');
end



==> anc/MatLab Program/randU.m <==
function U = randU(n)

% RANDU   Generate random unitary matrix
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    U = RANDU(N) generates a random N x N unitary matrix,
%    distributed uniformly according to the Haar measure.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


X = (randn(n) + i*randn(n))/sqrt(2);
[Q,R] = qr(X);
R = diag(diag(R)./abs(diag(R)));
U = Q*R;

==> anc/MatLab Program/rand_conditional_pmf.m <==
function W = rand_conditional_pmf(size_S, size_Y, size_X)
% Initialize a AF-FSMC W(s,p,y,x) = W(S=s, Y=y | S=p, X=x) \propto rand(.,.)
if nargin < 3
    size_X = 2;
end
if nargin < 2
    size_Y = 2;
end
if nargin < 1
    size_S = 2;
end
matrix_W = rand(size_S, size_S, size_Y, size_X);
matrix_W = matrix_W./sum(matrix_W(:));
for x = 1:size_X
    for sp = 1:size_S
        A = matrix_W(:,sp,:,x);
        matrix_W(:,sp,:,x) = matrix_W(:,sp,:,x)./sum(A(:));
    end
end
W = cell(size_Y, 2);
for y = 1:size_Y
    for x = 1:size_X
        W{y,x} = matrix_W(:,:,y,x);
    end
end
end

==> anc/MatLab Program/tensor.m <==
function T = tensor( varargin )
if nargin == 1
    T = varargin{1};
else
    T = kron(tensor(varargin{1:nargin-1}),varargin{nargin});
end
end



==> anc/MatLab Program/trivial_conditional_pmf.m <==
function W = trivial_conditional_pmf(size_S, size_Y, size_X)
% Initialize a AF-FSMC W(s,p,y,x) = W(S=s, Y=y | S=p, X=x) = Uni_Dis
if nargin < 3
    size_X = 2;
end
if nargin < 2
    size_Y = 2;
end
if nargin < 1
    size_S = 2;
end
matrix_W = ones(size_S, size_S, size_Y, size_X)./(size_S * size_Y);
W = cell(size_Y, 2);
for y = 1:size_Y
    for x = 1:size_X
        W{y,x} = matrix_W(:,:,y,x);
    end
end
end

==> anc/MatLab Program/unitary2Qop.m <==
function [ E ] = unitary2Qop( U, dim_env )
% Transform a unitary operation on system PEnv into a CPTP on P
dim = log2(length(U));
if dim_env >= dim
    error('Dimention of the enviroment is too large.');
    exit();
end
dim_sys = dim - dim_env;

E = cell(1, 2^dim_env);
for k = 1:2^dim_env
    temp = zeros(2^dim_sys);
    for i = 1:2^dim_sys
        for j = 1:2^dim_sys
            temp(i,j) = U((i-1)*2^dim_env + k, (j-1)*2^dim_env+1);
        end
    end
    E{k} = temp;
end
end



==> anc/MatLab Program/write2text.m <==
function write2text(fileName, xdata, ydata, xname, yname)
    n = length(xdata);
    if length(ydata) ~= n
        error('Length dismatch!');
        exit();
    end
    f = fopen(fileName,'w');
    fprintf(f,sprintf('%17s\t%14s\n',xname,yname));
    for k = 1:n
        fprintf(f,sprintf('%017.12f\t%14.12f\n',xdata(k),ydata(k)));
    end
    fclose(f);
end
